Galaxy and Mass Assembly (GAMA): halo formation times and halo assembly bias on the cosmic web

We present evidence for halo assembly bias as a function of geometric environment. By classifying GAMA galaxy groups as residing in voids, sheets, filaments or knots using a tidal tensor method, we find that low-mass haloes that reside in knots are older than haloes of the same mass that reside in voids. This result provides direct support to theories that link strong halo tidal interactions with halo assembly times. The trend with geometric environment is reversed at large halo mass, with haloes in knots being younger than haloes of the same mass in voids. We find a clear signal of halo downsizing - more massive haloes host galaxies that assembled their stars earlier. This overall trend holds independently of geometric environment. We support our analysis with an in-depth exploration of the L-Galaxies semi-analytic model, used here to correlate several galaxy properties with three different definitions of halo formation time. We find a complex relationship between halo formation time and galaxy properties, with significant scatter. We confirm that stellar mass to halo mass ratio, specific star-formation rate and mass-weighed age are reasonable proxies of halo formation time, especially at low halo masses. Instantaneous star-formation rate is a poor indicator at all halo masses. Using the same semi-analytic model, we create mock spectral observations using complex star-formation and chemical enrichment histories, that approximately mimic GAMA's typical signal-to-noise and wavelength range. We use these mocks to assert how well potential proxies of halo formation time may be recovered from GAMA-like spectroscopic data.

==> Plots/scaling.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'/Users/ritatojeiro/Dropbox/Paper_stuff/Code'"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pwd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/ritatojeiro/Dropbox/Paper_stuff/GAMA_runs\n"
     ]
    }
   ],
   "source": [
    "cd '../GAMA_runs'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "/Users/ritatojeiro/Dropbox/Paper_stuff/Code/GAMA/MyPlots/ScaleComp_Mstar_scatter.pdf\n",
      "/Users/ritatojeiro/Dropbox/Paper_stuff/Code/GAMA/MyPlots/ScaleComp_Mstar_hist.pdf\n",
      "/Users/ritatojeiro/Dropbox/Paper_stuff/Code/GAMA/MyPlots/ScaleComp_MWA_hist.pdf\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY8AAAGMCAYAAAAiDi5JAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x123300208>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZQAAAGMCAYAAAD9QFRWAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nxwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11fd8d710>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZQAAAGJCAYAAACtjcXlAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nZrlwQjEzs1z8P6NqOA9OVULxAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1232eb668>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "run compare_scaling"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([    0.,    17.,   512.,  1289.,  1311.,   876.,   606.,   435.,\n",
       "          284.,   238.,   207.,   117.,   113.,    99.,   107.,    65.,\n",
       "           48.,    43.,    54.,    33.,    33.,    39.,    30.,    28.,\n",
       "           25.,    23.,    18.,    23.,    26.,    22.,    17.,    18.,\n",
       "           15.,    22.,    11.,    10.,     8.,     8.,    12.,    13.]),\n",
       " array([ 0.5   ,  0.5625,  0.625 ,  0.6875,  0.75  ,  0.8125,  0.875 ,\n",
       "         0.9375,  1.    ,  1.0625,  1.125 ,  1.1875,  1.25  ,  1.3125,\n",
       "         1.375 ,  1.4375,  1.5   ,  1.5625,  1.625 ,  1.6875,  1.75  ,\n",
       "         1.8125,  1.875 ,  1.9375,  2.    ,  2.0625,  2.125 ,  2.1875,\n",
       "         2.25  ,  2.3125,  2.375 ,  2.4375,  2.5   ,  2.5625,  2.625 ,\n",
       "         2.6875,  2.75  ,  2.8125,  2.875 ,  2.9375,  3.    ]),\n",
       " <a list of 40 Patch objects>)"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEACAYAAAC+gnFaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1246c2b00>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(df[(df.Mstar_x > 8) & (df.Mstar_y > 8)].chi2_x, bins=40, range=(0.5,3))\n",
    "plt.hist(df[(df.Mstar_x > 8) & (df.Mstar_y > 8)].chi2_y, bins=40, range=(0.5,3), alpha=0.7)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0       G09_Y1_AN1_020\n",
       "1       G09_Y1_AN1_034\n",
       "2       G09_Y1_AN1_056\n",
       "3       G09_Y1_AN1_068\n",
       "4       G09_Y1_AN1_075\n",
       "5       G09_Y1_AN1_076\n",
       "6       G09_Y1_AN1_077\n",
       "7       G09_Y1_AN1_079\n",
       "8       G09_Y1_AN1_084\n",
       "9       G09_Y1_AN1_085\n",
       "10      G09_Y1_AN1_135\n",
       "11      G09_Y1_AN1_136\n",
       "12      G09_Y1_AN1_155\n",
       "13      G09_Y1_AN1_157\n",
       "14      G09_Y1_AN1_176\n",
       "15      G09_Y1_AN1_193\n",
       "16      G09_Y1_AN1_203\n",
       "17      G09_Y1_AN1_213\n",
       "18      G09_Y1_AN1_220\n",
       "19      G09_Y1_AN1_234\n",
       "20      G09_Y1_AN1_236\n",
       "21      G09_Y1_AN1_252\n",
       "22      G09_Y1_AN1_261\n",
       "23      G09_Y1_AN1_310\n",
       "24      G09_Y1_AN1_315\n",
       "25      G09_Y1_AN1_318\n",
       "26      G09_Y1_AN1_322\n",
       "27      G09_Y1_AN1_324\n",
       "28      G09_Y1_AN1_347\n",
       "29      G09_Y1_AN1_365\n",
       "             ...      \n",
       "7291    G15_Y6_100_157\n",
       "7292    G15_Y6_100_177\n",
       "7293    G15_Y6_100_195\n",
       "7294    G15_Y6_100_211\n",
       "7295    G15_Y6_100_282\n",
       "7296    G15_Y6_100_283\n",
       "7297    G15_Y6_100_289\n",
       "7298    G15_Y6_100_290\n",
       "7299    G15_Y6_100_369\n",
       "7300    G15_Y6_100_382\n",
       "7301    G15_Y6_101_072\n",
       "7302    G15_Y6_101_087\n",
       "7303    G15_Y6_101_114\n",
       "7304    G15_Y6_101_125\n",
       "7305    G15_Y6_101_253\n",
       "7306    G15_Y6_101_261\n",
       "7307    G15_Y6_101_283\n",
       "7308    G15_Y6_101_301\n",
       "7309    G15_Y6_101_315\n",
       "7310    G15_Y6_101_337\n",
       "7311    G15_Y6_101_375\n",
       "7312    G15_Y6_102_378\n",
       "7313    G15_Y6_104_134\n",
       "7314    G15_Y6_104_144\n",
       "7315    G15_Y6_104_196\n",
       "7316    G15_Y6_104_359\n",
       "7317    G15_Y6_104_368\n",
       "7318    G15_Y6_105_219\n",
       "7319    G15_Y6_108_267\n",
       "7320    G15_Y6_108_324\n",
       "Name: specID, dtype: object"
      ]
     },
     "execution_count": 129,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.specID"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([  8.,   9.,  10.,  11.,  12.,  13.,  14.]),\n",
       " <a list of 7 Text xticklabel objects>)"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAY8AAAGMCAYAAAAiDi5JAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nYRiGYWTGxMMwDMPIzP8HVN2Da+QzM+EAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11e293dd8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "brange = np.arange(8) * 0.5 + 9\n",
    "groups_p = df.groupby(np.digitize(df.Mstar_x, brange))    #grouping by model quantity above a min value        \n",
    "plt.figure(figsize=(6,6))\n",
    "fs=16\n",
    "plt.hexbin(df.Mstar_x, df.Mstar_y, cmap='Blues', bins='log', gridsize=70)\n",
    "plt.plot([0,20],[0,20], color='black', lw=2, ls='dashed')\n",
    "plt.ylim(8,14)\n",
    "plt.xlim(8,14)\n",
    "x = groups_p.Mstar_x.mean()\n",
    "y = groups_p.Mstar_y.mean()\n",
    "sig = groups_p.Mstar_y.std()\n",
    "plt.errorbar(np.array(x[1:]),np.array(y[1:]) , yerr = np.array(sig[1:]), lw=3, color='Blue')\n",
    "plt.xlabel('$\\log$M$_s$ Scaled ($\\log$M$_\\odot$)', fontsize=fs)\n",
    "plt.ylabel('$\\log$M$_s$ Unscaled ($\\log$M$_\\odot$)', fontsize=fs)\n",
    "plt.xticks(fontsize=fs)\n",
    "plt.xticks(fontsize=fs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8.059757200829415"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df[(df.Mstar_x > 8) & (df.Mstar_y > 8)].massAge_y.mean()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6297401529512583"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Res = df[(df.Mstar_x > 8) & (df.Mstar_y > 8)].massAge_x - df[(df.Mstar_x > 8) & (df.Mstar_y > 8)].massAge_y\n",
    "Res.mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x122b40940>"
      ]
     },
     "execution_count": 105,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZEAAAGHCAYAAABxrm/RAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nf4XdAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x122abdb38>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6,6))\n",
    "plt.hist(df.Mstar_x, bins=30, range=(8,14), label='Scaled', normed=True)\n",
    "plt.hist(df.Mstar_y, bins=30, range=(8,14), alpha=0.5, label='Unscaled', normed=True, color='green')\n",
    "plt.legend()\n",
    "plt.xlabel('$\\log$M$_s$ ($\\log$M$_\\odot$)', fontsize=fs)\n",
    "plt.ylabel('N$_g$ (normalised)', fontsize=fs)\n",
    "plt.xticks(fontsize=fs)\n",
    "plt.xticks(fontsize=fs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.text.Text at 0x122efa400>"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZEAAAF/CAYAAACIb/SlAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x122e8c9e8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6,6))\n",
    "plt.hist(df.massAge_x, bins=40, range=(0,11.5), label='scaled', normed=True)\n",
    "plt.hist(df.massAge_y, bins=40, range=(0,11.5), alpha=0.7, label='unscaled', normed=True)\n",
    "plt.legend(loc='upper left')\n",
    "plt.xlabel('Mass weighted age (Gyr)')\n",
    "plt.ylabel('N$_g$ (normalised)', fontsize=fs)\n",
    "plt.xticks(fontsize=fs)\n",
    "plt.xticks(fontsize=fs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x120731940>"
      ]
     },
     "execution_count": 90,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEACAYAAAC+gnFaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1204f6278>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(df.massZ_x, bins=20, label='scaled', normed=True)\n",
    "plt.hist(df.massZ_y, bins=20, alpha=0.7, label='unscaled', normed=True)\n",
    "plt.legend(loc='upper left')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x121b4f4a8>"
      ]
     },
     "execution_count": 99,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX8AAAEACAYAAABbMHZzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x121aa3a58>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(df.youngFrac_x, bins=20, label='scaled', normed=True, range=(0,0.08))\n",
    "plt.hist(df.youngFrac_y, bins=20, alpha=0.7, label='unscaled', normed=True,range=(0,0.08))\n",
    "plt.legend(loc='upper right')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x1237e6cc0>"
      ]
     },
     "execution_count": 164,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXoAAAEECAYAAAAmiP8hAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x124e1fbe0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "SFH_sc = pd.read_csv('average_SFF_Scaled_spec.txt', header=0)\n",
    "SFH_unsc = pd.read_csv('average_SFF_UNScaled_spec.txt', header=0)\n",
    "plt.errorbar(SFH_sc.age, SFH_sc.SFF, yerr=SFH_sc.SFF_error, label='scaled')\n",
    "plt.errorbar(SFH_unsc.age, SFH_unsc.SFF,yerr=SFH_unsc.SFF_error, label='unscaled')\n",
    "#plt.yscale('log')\n",
    "plt.xscale('log')\n",
    "plt.legend(loc='upper left')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>age</th>\n",
       "      <th>SFF</th>\n",
       "      <th>SFF_error</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.0110</td>\n",
       "      <td>0.004697</td>\n",
       "      <td>0.000554</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.0250</td>\n",
       "      <td>0.011469</td>\n",
       "      <td>0.000904</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.0390</td>\n",
       "      <td>0.005437</td>\n",
       "      <td>0.000501</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.0610</td>\n",
       "      <td>0.003120</td>\n",
       "      <td>0.000379</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.0945</td>\n",
       "      <td>0.001292</td>\n",
       "      <td>0.000209</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.1460</td>\n",
       "      <td>0.001226</td>\n",
       "      <td>0.000260</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.2260</td>\n",
       "      <td>0.006544</td>\n",
       "      <td>0.000592</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.3500</td>\n",
       "      <td>0.012062</td>\n",
       "      <td>0.000889</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.5415</td>\n",
       "      <td>0.014490</td>\n",
       "      <td>0.000861</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.8390</td>\n",
       "      <td>0.019381</td>\n",
       "      <td>0.001157</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>1.2950</td>\n",
       "      <td>0.024011</td>\n",
       "      <td>0.001289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.0050</td>\n",
       "      <td>0.041444</td>\n",
       "      <td>0.001738</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.1100</td>\n",
       "      <td>0.064842</td>\n",
       "      <td>0.002189</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>4.8100</td>\n",
       "      <td>0.037910</td>\n",
       "      <td>0.001706</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>7.4400</td>\n",
       "      <td>0.127135</td>\n",
       "      <td>0.002804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>11.5200</td>\n",
       "      <td>0.624942</td>\n",
       "      <td>0.004479</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        age       SFF  SFF_error\n",
       "0    0.0110  0.004697   0.000554\n",
       "1    0.0250  0.011469   0.000904\n",
       "2    0.0390  0.005437   0.000501\n",
       "3    0.0610  0.003120   0.000379\n",
       "4    0.0945  0.001292   0.000209\n",
       "5    0.1460  0.001226   0.000260\n",
       "6    0.2260  0.006544   0.000592\n",
       "7    0.3500  0.012062   0.000889\n",
       "8    0.5415  0.014490   0.000861\n",
       "9    0.8390  0.019381   0.001157\n",
       "10   1.2950  0.024011   0.001289\n",
       "11   2.0050  0.041444   0.001738\n",
       "12   3.1100  0.064842   0.002189\n",
       "13   4.8100  0.037910   0.001706\n",
       "14   7.4400  0.127135   0.002804\n",
       "15  11.5200  0.624942   0.004479"
      ]
     },
     "execution_count": 152,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "SFH_sc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

